Blind Estimation of Eigenvector Centrality from Graph Signals: Beyond Low-pass Filtering

This paper characterizes the difficulty of estimating a network's eigenvector centrality only from data on the nodes, i.e., with no information about the topology of the network. We model this nodal data as graph signals generated by passing white noise through generic (not necessarily low-pass) graph filters. Leveraging the spectral properties of graph filters, we estimate the eigenvectors of the adjacency matrix of the underlying network. To this end, a simple selection algorithm is proposed, which chooses the correct eigenvector of the signal covariance matrix with minimal assumptions on the underlying graph filter. We then present a theoretical characterization of the asymptotic and non-asymptotic performance of this algorithm, thus providing a sample complexity bound for the centrality estimation and revealing key elements driving this complexity. Finally, we illustrate the developed insights through a set of numerical experiments on different random graph models.

==> figs/python/make-ws-figure.py <==
import networkx as nx
import numpy as np
import matplotlib.pyplot as plt

np.random.seed(1234)

ps = [0.0, 0.001, 0.01, 0.1, 1.0]
l = len(ps)

n = 500
k = 4

ns = np.arange(n)
thetas = 2*np.pi*ns/n + np.pi/2

pos = {}

for i,theta in zip(ns,thetas):
    pos[i] = [theta,0.9]

thetas = np.append(thetas, thetas[0])

fig = plt.figure(figsize=(5*l, 5))

for idx,p in enumerate(ps):

    ax = fig.add_subplot(1, l, idx+1, projection='polar')

    G = nx.connected_watts_strogatz_graph(n, k, p, seed=np.random)
    nx.draw_networkx_edges(G, pos=pos, ax=ax, node_size=10, node_color='black', with_labels=False, width=1-0.9*p)

    A = np.array(nx.adjacency_matrix(G).todense())
    w,v = np.linalg.eigh(A)
    u = np.abs(v[:,-1])
    u = u / np.linalg.norm(u)
    u = np.append(u, u[0])

    ax.plot(thetas, 3*np.abs(u)+1, color='black')
    ax.plot(thetas, 3*np.ones(n+1)/np.sqrt(n)+1, color='red', linestyle='--')
    ax.set_ylim([0.0, 2.0])
    ax.annotate(f'p={p}', xy=(-np.pi/2,1.8), fontsize='xx-large', ha='center')

    ax.axis('off')

fig.tight_layout()

fig.savefig('ws-centralities.pdf')

